OMP2MPI: Automatic MPI code generation from OpenMP programs

In this paper, we present OMP2MPI a tool that generates automatically MPI source code from OpenMP. With this transformation the original program can be adapted to be able to exploit a larger number of processors by surpassing the limits of the node level on large HPC clusters. The transformation can also be useful to adapt the source code to execute in distributed memory many-cores with message passing support. In addition, the resulting MPI code can be used as an starting point that still can be further optimized by software engineers. The transformation process is focused on detecting OpenMP parallel loops and distributing them in a master/worker pattern. A set of micro-benchmarks have been used to verify the correctness of the the transformation and to measure the resulting performance. Surprisingly not only the automatically generated code is correct by construction, but also it often performs faster even when executed with MPI.

==> src/mpi.c <==
//init MPI and vars
const int FTAG = 0;
const int ATAG = 1;
int partSize = ((4000 - 0)) / (size - 1), offset;
if (myid == 0)
{
int followIN = 0;
int killed = 0;
for (int to = 1;
    to < size;
    ++to)
{
    MPI_Send(&followIN, 1, MPI_INT, to, ATAG, 
		MPI_COMM_WORLD);
    MPI_Send(&partSize, 1, MPI_INT, to, ATAG,
		MPI_COMM_WORLD);
    MPI_Send(&sum[followIN], partSize, MPI_DOUBLE,
		to, ATAG, MPI_COMM_WORLD);
    followIN += partSize;
}
while (1)
{
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE, 
		MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    int source = stat.MPI_SOURCE;
    MPI_Recv(&partSize, 1, MPI_INT, source, 
		MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    MPI_Recv(&sum[offset], partSize, MPI_DOUBLE,
		source, MPI_ANY_TAG, MPI_COMM_WORLD, 
		&stat);
    if ((followIN + partSize) < 4000)
    {
        MPI_Send(&followIN, 1, MPI_INT, source, ATAG,
		 	MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT, source, ATAG, 
			MPI_COMM_WORLD);
        MPI_Send(&sum[followIN], partSize, MPI_DOUBLE,
			source, ATAG, MPI_COMM_WORLD);
    }
    else
        if ((4000 - followIN) 
		< partSize && (4000 - followIN) > 0)
        {
            partSize = 4000 - followIN;
            MPI_Send(&followIN, 1, MPI_INT, source, ATAG,
		MPI_COMM_WORLD);
            MPI_Send(&partSize, 1, MPI_INT, source, ATAG, 
		MPI_COMM_WORLD);
            MPI_Send(&sum[followIN], partSize, MPI_DOUBLE, 
		source, ATAG, MPI_COMM_WORLD);
        }
    if ((followIN + partSize) > 4000)
    {
        MPI_Send(&offset, 1, MPI_INT, source, FTAG, 
		MPI_COMM_WORLD);
        killed++;
    }
    followIN += partSize;
    if (killed == size - 1)
    {
        break;
    }
}
}
if (myid != 0)
{
while (1)
{
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE,
		MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    if (stat.MPI_TAG == ATAG)
    {
        MPI_Recv(&partSize, 1, MPI_INT, 0, MPI_ANY_TAG, 
		MPI_COMM_WORLD, &stat);
        MPI_Recv(&sum[offset], partSize, MPI_DOUBLE,
		0, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
        for (int i = offset;
            i < offset + partSize;
            ++i)
        {
            int repetitions = 0;
            while (repetitions < 4000)
            {
                double x = (i + 0.5) * step;
                sum[i] = 4.0 / (1.0 + x * x);
                repetitions++;
            }
        }
        MPI_Send(&offset, 1, MPI_INT,
			0, 0, MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT,
			0, 0, MPI_COMM_WORLD);
        MPI_Send(&sum[offset], partSize, MPI_DOUBLE, 
			0, 0, MPI_COMM_WORLD);
    }
    else
        if (stat.MPI_TAG == FTAG)
        {
            break;
        }
}
}
MPI_Barrier(MPI_COMM_WORLD);

    




==> src/mpi2.c <==
double work0;
int j = 0;
partSize = ((N - 0)) / (size - 1) / 10;
if (myid == 0) {
int followIN = 0;
int killed = 0;
for (int to = 1;to < size; ++to) {
    MPI_Send(&followIN, 1, MPI_INT, to, ATAG, MPI_COMM_WORLD);
    MPI_Send(&partSize, 1, MPI_INT, to, ATAG, MPI_COMM_WORLD);
    followIN += partSize;
}
while (1) {
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    int source = stat.MPI_SOURCE;
    MPI_Recv(&partSize, 1, MPI_INT, source, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    MPI_Recv(&work0, 1, MPI_DOUBLE, source, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    total += work0;
    if ((followIN + partSize) < N) {
        MPI_Send(&followIN, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
    } else if ((N - followIN) < partSize && (N - followIN) > 0) {
            partSize = N - followIN;
            MPI_Send(&followIN, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
            MPI_Send(&partSize, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
        }
    if ((followIN + partSize) > N) {
        MPI_Send(&offset, 1, MPI_INT, source, FTAG, MPI_COMM_WORLD);
        killed++;
    }
    followIN += partSize;
    if (killed == size - 1)
    {
        break;
    }
}
}
if (myid != 0) {
while (1)
{
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    if (stat.MPI_TAG == ATAG)
    {
        MPI_Recv(&partSize, 1, MPI_INT, 0, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
        total = 0;
        for (int j = offset; j < offset + partSize; ++j)
        {
            total += sum[j];
        }
        MPI_Send(&offset, 1, MPI_INT, 0, 0, MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT, 0, 0, MPI_COMM_WORLD);
        MPI_Send(&total, 1, MPI_DOUBLE, 0, 0, MPI_COMM_WORLD);
    } else if (stat.MPI_TAG == FTAG) {
            break;
    }
}
}
MPI_Finalize();
if (myid == 0) {
	//non parallelized source code
}
    


==> src/mpi3.c <==
//init MPI and vars
const int FTAG = 0;
const int ATAG = 1;
int partSize = ((N - 0)) / (size - 1) / 10, offset;
if (myid == 0) {
int followIN = 0;
int killed = 0;
for (int to = 1;to < size;++to) {
    MPI_Send(&followIN, 1, MPI_INT, to, ATAG, MPI_COMM_WORLD);
    MPI_Send(&partSize, 1, MPI_INT, to, ATAG, MPI_COMM_WORLD);
    MPI_Send(&sum[followIN], partSize, MPI_DOUBLE, to, ATAG, MPI_COMM_WORLD);
    followIN += partSize;
}
while (1) {
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    int source = stat.MPI_SOURCE;
    MPI_Recv(&partSize, 1, MPI_INT, source, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    MPI_Recv(&sum[offset], partSize, MPI_DOUBLE, source, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    if ((followIN + partSize) < N) {
        MPI_Send(&followIN, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
        MPI_Send(&sum[followIN], partSize, MPI_DOUBLE, source, ATAG, MPI_COMM_WORLD);
    } else if ((N - followIN) < partSize && (N - followIN) > 0) {
            partSize = N - followIN;
            MPI_Send(&followIN, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
            MPI_Send(&partSize, 1, MPI_INT, source, ATAG, MPI_COMM_WORLD);
            MPI_Send(&sum[followIN], partSize, MPI_DOUBLE, source, ATAG, MPI_COMM_WORLD);
    }
    if ((followIN + partSize) > N) {
        MPI_Send(&offset, 1, MPI_INT, source, FTAG, MPI_COMM_WORLD);
        killed++;
    }
    followIN += partSize;
    if (killed == size - 1)
    {
        break;
    }
}
}
if (myid != 0) {
while (1) {
    MPI_Recv(&offset, 1, MPI_INT, MPI_ANY_SOURCE, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
    if (stat.MPI_TAG == ATAG) {
        MPI_Recv(&partSize, 1, MPI_INT, 0, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
        MPI_Recv(&sum[offset], partSize, MPI_DOUBLE, 0, MPI_ANY_TAG, MPI_COMM_WORLD, &stat);
        for (int i = offset; i < offset + partSize; ++i) {
                double x = (i + 0.5) * step;
                sum[i] = 4.0 / (1.0 + x * x);
        }
        MPI_Send(&offset, 1, MPI_INT, 0, 0, MPI_COMM_WORLD);
        MPI_Send(&partSize, 1, MPI_INT, 0, 0, MPI_COMM_WORLD);
        MPI_Send(&sum[offset], partSize, MPI_DOUBLE, 0, 0, MPI_COMM_WORLD);
    }
    else if (stat.MPI_TAG == FTAG) {
            break;
    }
}
}


    




==> src/omp.c <==
void main()
{
    ...
#pragma omp parallel for target mpi
    for(int i = 0; i<N; ++i) {
            double x = (i+0.5) * step;
            sum[i] = 4.0/(1.0+x*x);
    }
#pragma omp parallel for reduction(+:total) target mpi
    for (int j=0; j<N; ++j){
        total += sum[j];
    }
    ...
}

